BVR Sim: An Open and High-Throughput Environment for Heterogeneous Air-Combat Reinforcement Learning

Beyond-visual-range (BVR) air combat is a challenging reinforcement-learning domain characterized by partial observability, long-horizon decision making, energy management, and limited weapons. We present BVR Sim, an open-source Gymnasium-style environment designed for heterogeneous air-combat reinforcement learning. BVR Sim supports multiple JSBSim aircraft models, including the F-15, F-16, F/A-18, and F-22, with configurable weapons, sensors, controllers, and opponents. A unified tactical action interface specifies desired heading, altitude, speed, and weapon release above aircraft-specific inner-loop controllers, enabling policies to operate across heterogeneous platforms. The environment provides interchangeable Python and accelerated C++ backends, entity-oriented observations, compositional rewards, scripted opponents, replay and visualization, and adapters for multi-agent learning frameworks. At a 0.4-s decision interval, the C++ backend achieves 104 simulated seconds per wall-clock second in 1-vs-1 and remains practical through 10-vs-10 scenarios. A policy trained only on the F-16 transfers without retraining to four unseen aircraft, reaching a 45.5% mean win rate with aircraft-specific controller adaptation. MAPPO and HAPPO experiments further verify end-to-end compatibility with standard multi-agent reinforcement-learning pipelines.

==> marl_results/plot_harl_marl_training.py <==
"""Plot archived pure-MARL BVR Sim reward traces from HARL runs."""

from __future__ import annotations

import csv
import hashlib
import json
import os
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parent
ARCHIVE_ROOT = Path(os.environ.get("BVR_SIM_MARL_ARCHIVE", ""))
SMOOTHING_STEPS = 1_000_000

RUNS = {
    "HAPPO": {
        "seed": 3,
        "date": "2026-01-14",
        "source": ARCHIVE_ROOT / "happo" / "seed-00003-2026-01-14-12-55-33" / "logs" / "summary.json",
        "source_label": "external archive/happo/seed-00003-2026-01-14-12-55-33/logs/summary.json",
        "kind": "tensorboard-summary",
    },
    "MAPPO": {
        "seed": 1,
        "date": "2026-01-06",
        "source": ARCHIVE_ROOT / "mappo" / "seed-00001-2026-01-06" / "logs" / "summary.json",
        "source_label": "external archive/mappo/seed-00001-2026-01-06/logs/summary.json",
        "kind": "tensorboard-summary",
    },
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def load_tensorboard_summary(path: Path) -> tuple[np.ndarray, np.ndarray]:
    data = json.loads(path.read_text(encoding="utf-8"))
    matches = [values for key, values in data.items() if "train_episode_rewards" in key and key.endswith("aver_rewards")]
    if len(matches) != 1:
        raise RuntimeError(f"expected one episode-reward series in {path}, found {len(matches)}")
    values = matches[0]
    return np.asarray([row[1] for row in values], dtype=float), np.asarray([row[2] for row in values], dtype=float)


def trailing_step_mean(steps: np.ndarray, rewards: np.ndarray) -> np.ndarray:
    smoothed = np.empty_like(rewards)
    left = 0
    running = 0.0
    for right, step in enumerate(steps):
        running += rewards[right]
        while steps[left] < step - SMOOTHING_STEPS:
            running -= rewards[left]
            left += 1
        smoothed[right] = running / (right - left + 1)
    return smoothed


def main() -> None:
    if not os.environ.get("BVR_SIM_MARL_ARCHIVE"):
        raise RuntimeError("set BVR_SIM_MARL_ARCHIVE to the normalized external archive root")
    extracted = {}
    provenance = {
        "task": "BVR Sim MultipleCombat-2v2/ShootMissile",
        "status": "archived training diagnostics; not frozen-policy evaluation or an algorithm ranking",
        "smoothing": f"trailing mean over approximately {SMOOTHING_STEPS} environment steps",
        "runs": [],
    }

    for algorithm, metadata in RUNS.items():
        source = metadata["source"]
        steps, rewards = load_tensorboard_summary(source)
        extracted[algorithm] = (steps, rewards, trailing_step_mean(steps, rewards))
        provenance["runs"].append({
            "algorithm": algorithm,
            "seed": metadata["seed"],
            "run_date": metadata["date"],
            "source": metadata["source_label"],
            "source_sha256": sha256(source),
            "records": int(steps.size),
            "final_environment_steps": int(steps[-1]),
        })

    csv_path = ROOT / "harl_marl_training.csv"
    with csv_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(["algorithm", "seed", "environment_steps", "episode_reward", "smoothed_episode_reward"])
        for algorithm, (steps, rewards, smoothed) in extracted.items():
            seed = RUNS[algorithm]["seed"]
            writer.writerows(zip([algorithm] * len(steps), [seed] * len(steps), steps.astype(int), rewards, smoothed))

    (ROOT / "harl_marl_provenance.json").write_text(
        json.dumps(provenance, ensure_ascii=False, indent=2) + "\n", encoding="utf-8"
    )

    colors = {"HAPPO": "#0072B2", "MAPPO": "#D55E00"}
    plt.rcParams.update({
        "font.size": 7.0,
        "axes.labelsize": 7.5,
        "xtick.labelsize": 6.5,
        "ytick.labelsize": 6.5,
        "legend.fontsize": 6.8,
        "axes.linewidth": 0.65,
        "lines.solid_capstyle": "round",
    })
    fig, axis = plt.subplots(figsize=(4.8, 2.15))
    for algorithm, (steps, rewards, smoothed) in extracted.items():
        x = steps / 1e6
        # Each algorithm has one archived seed.  Show its unsmoothed temporal
        # variation faintly; do not imply a cross-seed confidence interval.
        axis.plot(x, rewards, color=colors[algorithm], alpha=0.13, linewidth=0.55)
        axis.plot(x, smoothed, label=algorithm, color=colors[algorithm], linewidth=1.25)
    axis.axhline(0, color="0.45", linewidth=0.55, zorder=0)
    axis.set_xlabel("Environment steps (million)", labelpad=2)
    axis.set_ylabel("Mean episode reward", labelpad=2)
    axis.set_xlim(left=0)
    axis.tick_params(width=0.55, length=2.5, pad=1.5)
    axis.grid(color="0.88", linewidth=0.45)
    axis.legend(frameon=False, ncol=2, loc="upper center", handlelength=2.2,
                columnspacing=1.2, borderaxespad=0.25)
    fig.tight_layout(pad=0.35)
    fig.savefig(ROOT.parent / "figures" / "harl-marl-reward.pdf", bbox_inches="tight")
    fig.savefig(ROOT.parent / "figures" / "harl-marl-reward.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> rl_helper/bvr_sim_rl__env.py <==
from __future__ import annotations

import os
from typing import Any, Optional, Union

import commentjson
import gymnasium
import numpy as np
from gymnasium import spaces


def load_config(path: str) -> dict:
    with open(path, "r", encoding="utf-8") as fin:
        return commentjson.load(fin)


def make_env(
    config: Union[str, dict],
    backend: str = "cpp",
    logdir: str = "./test_logs",
    rl_index: Optional[list[int]] = None,
):
    env_config = load_config(config) if isinstance(config, str) else config
    backend = backend.lower()
    if backend in ("cpp", "cxx"):
        from bvr_sim import BVR3DEnvCpp

        os.makedirs(logdir, exist_ok=True)
        if rl_index is None:
            rl_index = [0]
        return BVR3DEnvCpp(
            env_config,
            rl_index,
            log_file_path=os.path.join(logdir, "bvr_sim_rl_cpp.log"),
            acmi_file_path="",
        )
    if backend in ("py", "python"):
        from bvr_sim import BVR3DEnv

        return BVR3DEnv(env_config, logdir=logdir)
    raise ValueError(f"Unsupported backend: {backend!r}. Use 'cpp' or 'python'.")


class BVRSkrlEnv(gymnasium.Env):
    """Small adapter from BVR3DEnv/BVR3DEnvCpp to skrl's Gymnasium wrapper.

    The simulator's native ``MultiDiscrete`` action is preserved. This lets PPO
    optimize the probability of the action that is actually executed instead
    of sampling a continuous surrogate and rounding it after the fact. If the
    scenario has multiple RL-controlled aircraft, they are treated as a small
    vector batch backed by one simulator instance.
    """

    metadata = {"render_modes": []}

    def __init__(
        self,
        config: Union[str, dict],
        backend: str = "cpp",
        logdir: str = "./test_logs",
        rl_index: Optional[list[int]] = None,
    ) -> None:
        self.env = make_env(config=config, backend=backend, logdir=logdir, rl_index=rl_index)
        self.backend = backend
        self.logdir = logdir
        self._discrete_action_space = self.env.action_space
        self.observation_space = self.env.observation_space
        self.action_space = self._discrete_action_space
        self.num_envs = self._infer_num_envs()

    def _infer_num_envs(self) -> int:
        if hasattr(self.env, "ego_ids"):
            return max(1, len(self.env.ego_ids))
        obs, _ = self.env.reset()
        return int(obs.shape[0]) if getattr(obs, "ndim", 0) >= 2 else 1

    def reset(self, *, seed: Optional[int] = None, options: Optional[dict] = None):
        del options
        obs, info = self.env.reset(seed=seed)
        return self._as_obs_batch(obs), info

    def step(self, action):
        sim_action = self._validate_multidiscrete(action)
        obs, reward, done, info = self.env.step(sim_action)
        obs_batch = self._as_obs_batch(obs)
        reward_batch = self._as_reward_batch(reward)
        terminated = self._as_done_batch(done)
        if bool(info.get("episode_done", False)):
            terminated[:] = True
        truncated = np.zeros_like(terminated, dtype=bool)
        return obs_batch, reward_batch, terminated, truncated, info

    def render(self):
        return None

    def close(self):
        if hasattr(self.env, "close"):
            self.env.close()

    def _as_obs_batch(self, obs: Any) -> np.ndarray:
        obs_array = np.asarray(obs, dtype=np.float32)
        if obs_array.ndim == 1:
            obs_array = obs_array.reshape(1, -1)
        elif obs_array.ndim > 2:
            obs_array = obs_array.reshape(obs_array.shape[0], -1)
        return obs_array

    def _as_reward_batch(self, reward: Any) -> np.ndarray:
        reward_array = np.asarray(reward, dtype=np.float32).reshape(-1, 1)
        if reward_array.shape[0] == 1 and self.num_envs > 1:
            reward_array = np.repeat(reward_array, self.num_envs, axis=0)
        return reward_array

    def _as_done_batch(self, done: Any) -> np.ndarray:
        done_array = np.asarray(done, dtype=bool).reshape(-1, 1)
        if done_array.shape[0] == 1 and self.num_envs > 1:
            done_array = np.repeat(done_array, self.num_envs, axis=0)
        return done_array

    def _validate_multidiscrete(self, action: Any) -> np.ndarray:
        action_array = np.asarray(action)
        if action_array.ndim == 1:
            action_array = action_array.reshape(1, -1)
        nvec = np.asarray(self._discrete_action_space.nvec, dtype=np.int64)
        if action_array.shape[-1] != nvec.size:
            raise ValueError(f"Expected action shape (*, {nvec.size}), got {action_array.shape}")
        if not np.all(np.isfinite(action_array)):
            raise ValueError("Actions must be finite")
        discrete = action_array.astype(np.int64)
        if not np.array_equal(action_array, discrete):
            raise ValueError("MultiDiscrete actions must contain integer values")
        if np.any(discrete < 0) or np.any(discrete >= nvec):
            raise ValueError(f"Action is outside MultiDiscrete bounds {nvec.tolist()}: {discrete.tolist()}")
        return discrete


class BVRSkrlTorchWrapper:
    """Explicit skrl torch wrapper for BVRSkrlEnv."""

    def __init__(self, env: BVRSkrlEnv, device: Optional[str] = None) -> None:
        import torch
        from skrl.envs.wrappers.torch import Wrapper

        class _Wrapper(Wrapper):
            def reset(self):
                obs, info = self._env.reset()
                return torch.tensor(obs, dtype=torch.float32, device=self.device), info

            def step(self, actions):
                obs, reward, terminated, truncated, info = self._env.step(actions.detach().cpu().numpy())
                return (
                    torch.tensor(obs, dtype=torch.float32, device=self.device),
                    torch.tensor(reward, dtype=torch.float32, device=self.device),
                    torch.tensor(terminated, dtype=torch.bool, device=self.device),
                    torch.tensor(truncated, dtype=torch.bool, device=self.device),
                    info,
                )

            def state(self):
                return None

            def render(self, *args, **kwargs):
                return self._env.render()

            def close(self):
                self._env.close()

        if device is not None:
            env.device = device
        self.wrapper = _Wrapper(env)

    def __getattr__(self, item):
        return getattr(self.wrapper, item)


==> rl_helper/bvr_sim_rl__evaluate.py <==
from __future__ import annotations

import argparse
import hashlib
import json
import math
import time
from pathlib import Path

import numpy as np
import torch

from .env import BVRSkrlEnv
from .ppo import Policy


def wilson_interval(successes: int, total: int, z: float = 1.959963984540054) -> list[float]:
    p = successes / total
    denominator = 1.0 + z * z / total
    center = (p + z * z / (2.0 * total)) / denominator
    margin = z * math.sqrt(p * (1.0 - p) / total + z * z / (4.0 * total * total)) / denominator
    return [center - margin, center + margin]


def load_policy(checkpoint: Path, device: str):
    payload = torch.load(checkpoint, map_location=device, weights_only=False)
    if payload.get("format") != "bvr-sim-skrl-ppo-v2-multicategorical":
        raise ValueError(
            "This evaluator expects a v2 MultiCategorical checkpoint. "
            "Retrain legacy Gaussian-and-rounding checkpoints with the current PPO helper."
        )
    policy = Policy(payload["num_observations"], payload["action_nvec"]).to(device)
    policy.load_state_dict(payload["policy"])
    policy.eval()
    scaler = payload["observation_preprocessor"]
    return policy, scaler, payload


def normalize(observations: np.ndarray, scaler: dict, device: str) -> torch.Tensor:
    states = torch.as_tensor(observations, dtype=torch.float32, device=device)
    running = scaler.get("running_mean_std", scaler)
    mean = running["running_mean"].to(device=device, dtype=torch.float32)
    variance = running["running_variance"].to(device=device, dtype=torch.float32)
    return torch.clamp((states - mean) / torch.sqrt(variance + 1e-8), -5.0, 5.0)


def main() -> int:
    parser = argparse.ArgumentParser(description="Frozen-policy evaluation for BVR Sim PPO or tactical baseline.")
    parser.add_argument("--config", required=True)
    parser.add_argument("--checkpoint", type=Path)
    parser.add_argument("--method", choices=("ppo", "tactical"), default="ppo")
    parser.add_argument("--backend", choices=("cpp", "python"), default="cpp")
    parser.add_argument("--episodes", type=int, default=100)
    parser.add_argument("--seed", type=int, default=30000)
    parser.add_argument("--device", default="cuda:0" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if args.method == "ppo" and args.checkpoint is None:
        parser.error("--checkpoint is required for --method ppo")

    env = BVRSkrlEnv(args.config, backend=args.backend, logdir=str(args.output.parent / "eval_logs"))
    policy = scaler = checkpoint_meta = None
    if args.method == "ppo":
        policy, scaler, checkpoint_meta = load_policy(args.checkpoint, args.device)
        config_hash = hashlib.sha256(Path(args.config).read_bytes()).hexdigest()
        if checkpoint_meta.get("config_sha256") != config_hash:
            raise SystemExit("checkpoint and evaluation config hashes do not match")

    records = []
    args.output.parent.mkdir(parents=True, exist_ok=True)
    records_path = args.output.with_suffix(".jsonl")
    records_path.write_text("", encoding="utf-8")
    started = time.perf_counter()
    total_steps = 0
    try:
        for episode in range(args.episodes):
            obs, info = env.reset(seed=args.seed + episode)
            done = False
            episode_return = np.zeros(env.num_envs, dtype=np.float64)
            steps = 0
            while not done:
                if args.method == "tactical":
                    action = np.asarray(info["expert_action"])[0]
                else:
                    with torch.inference_mode():
                        action = policy.deterministic(normalize(obs, scaler, args.device)).cpu().numpy()
                obs, reward, terminated, truncated, info = env.step(action)
                episode_return += np.asarray(reward).reshape(-1)
                done = bool(np.all(terminated | truncated)) or bool(info.get("episode_done", False))
                steps += 1
            ranking = info.get("team_ranking", [-1, -1])
            outcome = "win" if ranking[0] == 0 else "loss" if ranking[0] == 1 else "draw"
            record = {
                "seed": args.seed + episode,
                "outcome": outcome,
                "steps": steps,
                "mean_agent_return": float(episode_return.mean()),
            }
            records.append(record)
            with records_path.open("a", encoding="utf-8") as handle:
                handle.write(json.dumps(record) + "\n")
            total_steps += steps
    finally:
        env.close()

    elapsed = time.perf_counter() - started
    counts = {key: sum(record["outcome"] == key for record in records) for key in ("win", "loss", "draw")}
    result = {
        "method": args.method,
        "checkpoint": str(args.checkpoint) if args.checkpoint else None,
        "checkpoint_config_sha256": checkpoint_meta.get("config_sha256") if checkpoint_meta else None,
        "config": str(Path(args.config).resolve()),
        "backend": args.backend,
        "episodes": args.episodes,
        "outcomes": counts,
        "win_rate": counts["win"] / args.episodes,
        "win_rate_ci95": wilson_interval(counts["win"], args.episodes),
        "mean_return": float(np.mean([record["mean_agent_return"] for record in records])),
        "mean_episode_steps": float(np.mean([record["steps"] for record in records])),
        "steps_per_second": total_steps / elapsed,
        "records": records,
    }
    args.output.write_text(json.dumps(result, indent=2), encoding="utf-8")
    print(json.dumps({key: value for key, value in result.items() if key != "records"}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> rl_helper/bvr_sim_rl__ppo.py <==
from __future__ import annotations

import argparse
import hashlib
import json
import os
import platform
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Optional

import torch
import torch.nn as nn

from .env import BVRSkrlEnv, BVRSkrlTorchWrapper


@dataclass
class PPOConfig:
    timesteps: int = 10000
    rollouts: int = 64
    learning_epochs: int = 16
    mini_batches: int = 4
    learning_rate: float = 3e-4
    discount_factor: float = 0.99
    lam: float = 0.95
    entropy_loss_scale: float = 1e-4
    value_loss_scale: float = 2.0
    checkpoint_interval: int = 1000
    write_interval: int = 200
    seed: int = 42
    device: str = "cuda:0" if torch.cuda.is_available() else "cpu"


class Policy(torch.nn.Module):
    """Serializable policy network shared by training and frozen evaluation."""

    def __init__(self, num_observations: int, action_nvec: list[int]):
        super().__init__()
        self.action_nvec = tuple(int(value) for value in action_nvec)
        self.net = nn.Sequential(
            nn.Linear(num_observations, 128),
            nn.ELU(),
            nn.Linear(128, 128),
            nn.ELU(),
        )
        self.logits_layer = nn.Linear(128, sum(self.action_nvec))

    def logits(self, observations: torch.Tensor) -> torch.Tensor:
        return self.logits_layer(self.net(observations))

    def deterministic(self, observations: torch.Tensor) -> torch.Tensor:
        return torch.stack(
            [branch.argmax(dim=-1) for branch in torch.split(self.logits(observations), self.action_nvec, dim=-1)],
            dim=-1,
        )


def train_ppo(
    config: str,
    backend: str = "cpp",
    logdir: str = "./runs/bvr_sim_rl",
    ppo_cfg: Optional[PPOConfig] = None,
) -> Path:
    cfg = ppo_cfg or PPOConfig()

    from skrl.agents.torch.ppo import PPO
    try:
        from skrl.agents.torch.ppo import PPO_CFG as BASE_PPO_CONFIG
    except ImportError:
        from skrl.agents.torch.ppo import PPO_DEFAULT_CONFIG as BASE_PPO_CONFIG
    from skrl.memories.torch import RandomMemory
    from skrl.models.torch import DeterministicMixin, Model, MultiCategoricalMixin
    from skrl.resources.preprocessors.torch import RunningStandardScaler
    from skrl.trainers.torch import SequentialTrainer
    from skrl.utils import set_seed

    set_seed(cfg.seed)
    os.makedirs(logdir, exist_ok=True)
    env = BVRSkrlTorchWrapper(
        BVRSkrlEnv(config=config, backend=backend, logdir=logdir),
        device=cfg.device,
    ).wrapper

    class SkrlPolicy(MultiCategoricalMixin, Model):
        def __init__(self, observation_space, action_space, device):
            Model.__init__(self, observation_space=observation_space, action_space=action_space, device=device)
            MultiCategoricalMixin.__init__(self, unnormalized_log_prob=True, reduction="sum")
            self.network = Policy(self.num_observations, action_space.nvec.tolist())

        def compute(self, inputs, role):
            del role
            observations = inputs.get("observations", inputs.get("states"))
            return self.network.logits(observations), {}

    class Value(DeterministicMixin, Model):
        def __init__(self, observation_space, action_space, device):
            Model.__init__(self, observation_space=observation_space, action_space=action_space, device=device)
            DeterministicMixin.__init__(self, clip_actions=False)
            self.net = nn.Sequential(
                nn.Linear(self.num_observations, 128),
                nn.ELU(),
                nn.Linear(128, 128),
                nn.ELU(),
                nn.Linear(128, 1),
            )

        def compute(self, inputs, role):
            del role
            return self.net(inputs.get("observations", inputs.get("states"))), {}

    models = {
        "policy": SkrlPolicy(env.observation_space, env.action_space, cfg.device),
        "value": Value(env.observation_space, env.action_space, cfg.device),
    }
    memory = RandomMemory(memory_size=cfg.rollouts, num_envs=env.num_envs, device=cfg.device)

    agent_cfg = _make_agent_cfg(
        BASE_PPO_CONFIG,
        cfg,
        env.observation_space,
        cfg.device,
        logdir,
        f"ppo_{backend}",
        RunningStandardScaler,
    )

    agent = PPO(
        models=models,
        memory=memory,
        cfg=agent_cfg,
        observation_space=env.observation_space,
        action_space=env.action_space,
        device=cfg.device,
    )
    trainer = SequentialTrainer(cfg={"timesteps": cfg.timesteps, "headless": True}, env=env, agents=agent)
    trainer.train()
    artifact = Path(logdir) / f"ppo_{backend}_seed{cfg.seed}.pt"
    torch.save(
        {
            "format": "bvr-sim-skrl-ppo-v2-multicategorical",
            "policy": models["policy"].network.state_dict(),
            "observation_preprocessor": agent._observation_preprocessor.state_dict(),
            "num_observations": models["policy"].num_observations,
            "action_nvec": env.action_space.nvec.tolist(),
            "ppo_config": cfg.__dict__,
            "config_path": str(Path(config).resolve()),
            "config_sha256": hashlib.sha256(Path(config).read_bytes()).hexdigest(),
            "versions": {
                "python": platform.python_version(),
                "torch": torch.__version__,
            },
        },
        artifact,
    )
    metadata = artifact.with_suffix(".json")
    metadata.write_text(json.dumps({"checkpoint": str(artifact), "seed": cfg.seed, "timesteps": cfg.timesteps}, indent=2), encoding="utf-8")
    return artifact


def _make_agent_cfg(
    base_config,
    cfg: PPOConfig,
    observation_space,
    device: str,
    logdir: str,
    experiment_name: str,
    scaler_cls,
):
    if isinstance(base_config, dict):
        agent_cfg: dict[str, Any] = base_config.copy()
        agent_cfg.update(
            {
                "rollouts": cfg.rollouts,
                "learning_epochs": cfg.learning_epochs,
                "mini_batches": cfg.mini_batches,
                "discount_factor": cfg.discount_factor,
                "lambda": cfg.lam,
                "learning_rate": cfg.learning_rate,
                "entropy_loss_scale": cfg.entropy_loss_scale,
                "value_loss_scale": cfg.value_loss_scale,
                "state_preprocessor": scaler_cls,
                "state_preprocessor_kwargs": {"size": observation_space, "device": device},
                "observation_preprocessor": scaler_cls,
                "observation_preprocessor_kwargs": {"size": observation_space, "device": device},
                "value_preprocessor": scaler_cls,
                "value_preprocessor_kwargs": {"size": 1, "device": device},
                "experiment": {
                    "directory": logdir,
                    "experiment_name": experiment_name,
                    "write_interval": cfg.write_interval,
                    "checkpoint_interval": cfg.checkpoint_interval,
                },
            }
        )
        return agent_cfg

    agent_cfg = base_config()
    agent_cfg.rollouts = cfg.rollouts
    agent_cfg.learning_epochs = cfg.learning_epochs
    agent_cfg.mini_batches = cfg.mini_batches
    agent_cfg.discount_factor = cfg.discount_factor
    if hasattr(agent_cfg, "gae_lambda"):
        agent_cfg.gae_lambda = cfg.lam
    else:
        setattr(agent_cfg, "lambda", cfg.lam)
    agent_cfg.learning_rate = cfg.learning_rate
    agent_cfg.entropy_loss_scale = cfg.entropy_loss_scale
    agent_cfg.value_loss_scale = cfg.value_loss_scale
    agent_cfg.state_preprocessor = scaler_cls
    agent_cfg.state_preprocessor_kwargs = {"size": observation_space, "device": device}
    if hasattr(agent_cfg, "observation_preprocessor"):
        agent_cfg.observation_preprocessor = scaler_cls
        agent_cfg.observation_preprocessor_kwargs = {"size": observation_space, "device": device}
    agent_cfg.value_preprocessor = scaler_cls
    agent_cfg.value_preprocessor_kwargs = {"size": 1, "device": device}
    agent_cfg.experiment.directory = logdir
    agent_cfg.experiment.experiment_name = experiment_name
    agent_cfg.experiment.write_interval = cfg.write_interval
    agent_cfg.experiment.checkpoint_interval = cfg.checkpoint_interval
    return agent_cfg


def main(argv: Optional[list] = None) -> int:
    parser = argparse.ArgumentParser(description="Train a minimal PPO policy for BVR Sim with skrl.")
    parser.add_argument("--config", default="scripts/tests/demo_config_cpp.jsonc", help="BVR Sim JSON/JSONC config path.")
    parser.add_argument("--backend", choices=("cpp", "python"), default="cpp", help="Simulator backend.")
    parser.add_argument("--timesteps", type=int, default=10000)
    parser.add_argument("--rollouts", type=int, default=64)
    parser.add_argument("--learning-epochs", type=int, default=16)
    parser.add_argument("--mini-batches", type=int, default=4)
    parser.add_argument("--entropy-loss-scale", type=float, default=1e-4)
    parser.add_argument("--logdir", default="./runs/bvr_sim_rl")
    parser.add_argument("--device", default=PPOConfig.device)
    parser.add_argument("--seed", type=int, default=42)
    parser.add_argument("--checkpoint-interval", type=int, default=1000)
    parser.add_argument("--write-interval", type=int, default=200)
    args = parser.parse_args(argv)

    train_ppo(
        config=args.config,
        backend=args.backend,
        logdir=args.logdir,
        ppo_cfg=PPOConfig(
            timesteps=args.timesteps,
            rollouts=args.rollouts,
            learning_epochs=args.learning_epochs,
            mini_batches=args.mini_batches,
            entropy_loss_scale=args.entropy_loss_scale,
            device=args.device,
            seed=args.seed,
            checkpoint_interval=args.checkpoint_interval,
            write_interval=args.write_interval,
        ),
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> run_environment_benchmark.py <==
"""Reproducible headless throughput benchmark used by the BVR Sim paper."""

from __future__ import annotations

import contextlib
import csv
import io
import json
import os
import platform
import statistics
import subprocess
import sys
import time
from pathlib import Path


PAPER_DIR = Path(__file__).resolve().parent
REPO_DIR = PAPER_DIR.parent / "bvr_sim"
sys.path.insert(0, str(REPO_DIR))

from bvr_sim import BVR3DEnv, BVR3DEnvCpp  # noqa: E402


TEAM_SIZES = (1, 2, 4, 6, 8, 10)
REPEATS = 3
STEPS_PER_REPEAT = 500
WARMUP_STEPS = 20
DT = 0.4
PYLONS = {
    "R01": "AIM-120C7",
    "R02": "AIM-120C7",
    "R03": "AIM-120C7",
    "L01": "AIM-120C7",
    "L02": "AIM-120C7",
    "L03": "AIM-120C7",
}
REWARD_CONFIG = {
    "engage_enemy_weight": 0.15,
    "enemy_distance_weight": 0.15,
    "altitude_advantage_weight": 0.001,
    "safe_altitude_weight": 0.002,
    "missile_evasion_weight": 0.2,
    "speed_weight": 0.01,
    "target_speed": 450.0,
    "survival_weight": 0.01,
    "missile_launch_weight": 1.0,
    "missile_launch_reward": 6.0,
    "missile_duplicated_launch_penalty": -3.0,
    "missile_result_weight": 1.0,
    "missile_hit_reward": 100.0,
    "missile_miss_penalty": -3.0,
    "win_loss_weight": 1.0,
    "win_reward": 80.0,
    "loss_penalty": -50.0,
    "safe_altitude_min": 400.0,
    "safe_altitude_max": 12000.0,
}


def repository_commit() -> str | None:
    try:
        return subprocess.check_output(
            ["git", "rev-parse", "HEAD"],
            cwd=REPO_DIR,
            text=True,
            stderr=subprocess.DEVNULL,
        ).strip()
    except (OSError, subprocess.CalledProcessError):
        return None


def python_config(team_size: int) -> dict:
    return {
        "dt": DT,
        "max_steps": 1000,
        "red_fighters": {
            f"A{i:02d}": {"model": "F16", "record": False}
            for i in range(1, team_size + 1)
        },
        "blue_fighters": {
            f"B{i:02d}": {"model": "F16", "record": False}
            for i in range(1, team_size + 1)
        },
        "ground_units": {},
        "field_size": 100000.0,
        "obs_type": "entity",
        "blue_opponent_type": "tactical",
        "reward_config": REWARD_CONFIG,
        "initial_separation_nm": 37.2,
        "formation_max_spread_nm": 2.0,
    }


def cpp_unit(uid: str, color: str) -> dict:
    return {
        "unit_spec": "F16",
        "color": color,
        "position": None,
        "velocity": None,
        "fdm_type": "jsbsim",
        "record": False,
        "pylon_mounts": dict(PYLONS),
        "opponent_type": "tactical",
    }


def cpp_config(team_size: int) -> dict:
    return {
        "dt": DT,
        "max_steps": 1000,
        "red_meta": {
            f"A{i:02d}": cpp_unit(f"A{i:02d}", "Red")
            for i in range(1, team_size + 1)
        },
        "blue_meta": {
            f"B{i:02d}": cpp_unit(f"B{i:02d}", "Blue")
            for i in range(1, team_size + 1)
        },
        "ground_units": {},
        "field_size": 100000.0,
        "obs_type": "entity",
        "blue_opponent_type": None,
        "reward_config": REWARD_CONFIG,
        "initial_separation_nm": 37.2,
        "formation_max_spread_nm": 2.0,
    }


def make_env(backend: str, team_size: int):
    if backend == "Python":
        return BVR3DEnv(
            python_config(team_size),
            logdir=str(PAPER_DIR / "benchmark_runtime" / "python"),
        )
    return BVR3DEnvCpp(
        cpp_config(team_size),
        rl_index=list(range(team_size)),
        log_file_path=str(PAPER_DIR / "benchmark_runtime" / "cpp.log"),
        acmi_file_path="",
    )


def advance(env, seed: int) -> None:
    _, _, _, info = env.step({})
    if info["episode_done"]:
        env.reset(seed=seed)


def benchmark(backend: str, team_size: int) -> dict:
    with contextlib.redirect_stdout(io.StringIO()), contextlib.redirect_stderr(io.StringIO()):
        env = make_env(backend, team_size)
        if hasattr(env, "disable_render"):
            env.disable_render()
        env.reset(seed=1000 + team_size)
        for i in range(WARMUP_STEPS):
            advance(env, seed=2000 + i)

        samples = []
        for repeat in range(REPEATS):
            start = time.perf_counter()
            for step in range(STEPS_PER_REPEAT):
                advance(env, seed=3000 + repeat * STEPS_PER_REPEAT + step)
            elapsed = time.perf_counter() - start
            samples.append(STEPS_PER_REPEAT / elapsed)
        env.close()

    return {
        "backend": backend,
        "team_size": team_size,
        "agents": 2 * team_size,
        "steps_per_second_mean": statistics.mean(samples),
        "steps_per_second_std": statistics.stdev(samples) if len(samples) > 1 else 0.0,
        "samples": samples,
    }


def main() -> None:
    os.makedirs(PAPER_DIR / "benchmark_runtime", exist_ok=True)
    results = []
    for team_size in TEAM_SIZES:
        for backend in ("Python", "C++"):
            result = benchmark(backend, team_size)
            results.append(result)
            print(
                f"{backend:6s} {team_size}v{team_size}: "
                f"{result['steps_per_second_mean']:.2f} +/- "
                f"{result['steps_per_second_std']:.2f} steps/s",
                flush=True,
            )

    metadata = {
        "platform": platform.platform(),
        "python": platform.python_version(),
        "repository_commit": repository_commit(),
        "team_sizes": TEAM_SIZES,
        "repeats": REPEATS,
        "steps_per_repeat": STEPS_PER_REPEAT,
        "warmup_steps": WARMUP_STEPS,
        "dt": DT,
        "results": results,
    }
    (PAPER_DIR / "benchmark_results.json").write_text(
        json.dumps(metadata, indent=2), encoding="utf-8"
    )
    with (PAPER_DIR / "benchmark_results.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=(
                "backend",
                "team_size",
                "agents",
                "steps_per_second_mean",
                "steps_per_second_std",
            ),
        )
        writer.writeheader()
        for row in results:
            writer.writerow({key: row[key] for key in writer.fieldnames})


if __name__ == "__main__":
    main()

